Meta Pseudo Labels

We present Meta Pseudo Labels, a semi-supervised learning method that achieves a new state-of-the-art top-1 accuracy of 90.2% on ImageNet, which is 1.6% better than the existing state-of-the-art. Like Pseudo Labels, Meta Pseudo Labels has a teacher network to generate pseudo labels on unlabeled data to teach a student network. However, unlike Pseudo Labels where the teacher is fixed, the teacher in Meta Pseudo Labels is constantly adapted by the feedback of the student's performance on the labeled dataset. As a result, the teacher generates better pseudo labels to teach the student. Our code will be available at https://github.com/google-research/google-research/tree/master/meta_pseudo_labels.

==> figs/imagenet_multishards.py <==
# Lint as: python3
"""Plot the abalation study of ImageNet-10%."""

from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import sys
import os

import numpy as np
import tensorflow as tf

import matplotlib.pyplot as plt
import matplotlib as mpl

from matplotlib import cm
from matplotlib.colors import ListedColormap

mpl.rcParams['lines.linewidth'] = 1.0
mpl.rcParams['grid.color'] = 'k'
mpl.rcParams['grid.alpha'] = 0.5
mpl.rcParams['grid.linestyle'] = '-'
mpl.rcParams['grid.linewidth'] = 0.5
mpl.rcParams['font.size'] = 21
mpl.rcParams['legend.fontsize'] = 'large'
mpl.rcParams['legend.framealpha'] = None
mpl.rcParams['figure.titlesize'] = 'medium'
plt.rcParams['figure.facecolor'] = 'white'


IMAGE_PATH = '/usr/local/google/home/hyhieu/Desktop/coaching/multi_labels_imagenet'


def main():
  accs = [
      73.32,
      75.41,
      76.21,
      76.49,
  ]
  names = [
      '10%',
      '20%',
      '40%',
      '80%',
  ]
  pos = np.arange(len(accs))

  fontsize = 18

  plt.figure(figsize=(8, 3))
  plt.plot([1, 2, 4, 8], accs, linewidth=2, color=(0., 0., 1., 1.), marker='o', markersize=12, markerfacecolor=(1., 0., 0., 1.))
  plt.xlim(0.5, 8.5)
  plt.ylim(73.0, 77.7)

  yticks = [73.0, 74.0, 75.0, 76.0, 76.89]
  plt.gca().set_yticks(yticks)
  plt.gca().set_yticklabels([str(s) for s in yticks], fontsize=fontsize)

  plt.axhline(y=76.89, color=(1., 0., 0., 1.), linewidth=2, linestyle='--')
  plt.text(4.5, 76.89+0.1,
           'Supervised with All Labels',
           color=(1., 0., 0., 1.),
           fontsize=fontsize-2,
           horizontalalignment='center',
           verticalalignment='bottom',
           wrap=False)

  plt.gca().set_xticks([1, 2, 4, 8])
  plt.gca().set_xticklabels(names, fontsize=fontsize-2)

  plt.xlabel('Portion of ImageNet Labeled Examples', fontsize=fontsize)
  plt.ylabel('Top-1 Accuracy', fontsize=fontsize)

  plt.grid(True)
  plt.gca().grid(linestyle='-', linewidth=0.5, color=(0., 0., 0., 0.2))

  plt.tight_layout()
  plt.savefig('{0}.png'.format(IMAGE_PATH), format='png')
  plt.savefig('{0}.pdf'.format(IMAGE_PATH), format='pdf')


if __name__ == '__main__':
  main()


